PISTA: Posterior Ion STAcking

We present a program allowing for the construction of a heavy ion Monte Carlo event using a general purpose proton--proton event generator of the users' choice to deliver sub--collisions. In this heavy ion event, one or more jets can be added, again using a jet calculation of the users' choice, allowing for more realistic simulation studies of jets in a heavy ion background.

==> combine-plot.py <==

def writeHisto(f,hfile,rep="",repto="",rep2="",repto2="",rep3="",repto3=""):
    g = open(hfile,'r')
    write = False
    for line in g:
        if not write and "HISTO1D" in line:
            write=True
        if write:
            f.write(line.replace(rep,repto).replace(rep2,repto2).replace(rep3,repto3))


f = open("combine-jet.dat",'w')
f.write("# BEGIN PLOT\n")
f.write("Title=Jet-$p_\perp$ centrality inclusive\n")
f.write("RatioPlot=0\n")
f.write("LogX=0\n")
#f.write("LegendOnly=//home/bierlich/work/hg/zfig/zjetCentral.yoda/JEWEL_JET/d01-x01-y01 //home/bierlich/work/hg/figures/pbpbPythia.yoda/ALICE_2013_I1225979/d01-x01-y01 /ALICE_2013_I1225979/d01-x01-y01\n")
f.write("Legend=1\n")
f.write("LegendXPos=0.65\n")
f.write("LegendYPos=0.96\n")
f.write("YMin=0.0001\n")
f.write("YMax=0.01\n")
f.write("XMin=20.\n")
f.write("XMax=800\n")
f.write("LogY=1\n")
f.write("LogX=1\n")
f.write("XLabel=Leading jet-$p_\perp$ [GeV]\n")
#f.write("YMax=2600\n")
#f.write("XCustomMajorTicks=0 0 200 200 400 400 600 600 800 800 1000 1000\n")
f.write("YLabel=$(1/N_{evt})d\sigma/dp_\perp$\n")
f.write("Stack=JetsAK3jetpT JetsAK5jetpT JetsAK7jetpT\n")
f.write("# END PLOT\n")
writeHisto(f,"pythia-pp/JEWEL_JET/JetsAK3jetpT.dat","=pythia-pp","=pp, $R = 0.3$","red","blue\nPlotOrder=1")
writeHisto(f,"pythia-pp/JEWEL_JET/JetsAK5jetpT.dat","=pythia-pp","=pp, $R = 0.5$","red","red\nPlotOrder=2")
writeHisto(f,"pythia-pp/JEWEL_JET/JetsAK7jetpT.dat","=pythia-pp","=pp, $R = 0.7$","red","green\nPlotOrder=3")
writeHisto(f,"zjet/JEWEL_JET/JetsAK3jetpT.dat","=zjet-many-cent","=PbPb $R = 0.3$","red","blue\nPlotOrder=4","solid","dashed")
writeHisto(f,"zjet/JEWEL_JET/JetsAK5jetpT.dat","=zjet-many-cent","=PbPb $R = 0.5$","red","red\nPlotOrder=5","solid","dashed")
writeHisto(f,"zjet/JEWEL_JET/JetsAK7jetpT.dat","=zjet-many-cent","=PbPb $R = 0.7$","red","green\nPlotOrder=6","solid","dashed")
f.close()

f = open("centrality-jet.dat",'w')
f.write("# BEGIN PLOT\n")
f.write("Title=Jet-$p_\perp$ PbPb different centralities\n")
f.write("RatioPlot=0\n")
f.write("LogX=0\n")
#f.write("LegendOnly=//home/bierlich/work/hg/zfig/zjetCentral.yoda/JEWEL_JET/d01-x01-y01 //home/bierlich/work/hg/figures/pbpbPythia.yoda/ALICE_2013_I1225979/d01-x01-y01 /ALICE_2013_I1225979/d01-x01-y01\n")
f.write("Legend=1\n")
f.write("LegendXPos=0.65\n")
f.write("LegendYPos=0.96\n")
f.write("YMin=0.0001\n")
f.write("YMax=0.01\n")
f.write("XMin=20.0\n")
f.write("XMax=800\n")
f.write("LogY=1\n")
f.write("LogX=1\n")
f.write("XLabel=Leading jet-$p_\perp$ [GeV]\n")
#f.write("YMax=2600\n")
#f.write("XCustomMajorTicks=0 0 200 200 400 400 600 600 800 800 1000 1000\n")
f.write("YLabel=$(1/N_{evt})d\sigma/dp_\perp$\n")
f.write("Stack=JetsAK3jetpT JetsAK5jetpT JetsAK7jetpT\n")
f.write("# END PLOT\n")
writeHisto(f,"pythia-pp/JEWEL_JET/JetsAK3jetpT.dat","=pythia-pp","=pp, $R = 0.3$","red","black\nPlotOrder=1")
writeHisto(f,"zjet/JEWEL_JET/cjetpT0.dat","=zjet-many-cent","=PbPb 0-10\%","red","blue\nPlotOrder=7")
writeHisto(f,"zjet/JEWEL_JET/cjetpT1.dat","=zjet-many-cent","=PbPb 10-20\%","red","green\nPlotOrder=6")
writeHisto(f,"zjet/JEWEL_JET/cjetpT2.dat","=zjet-many-cent","=PbPb 20-30\%","red","red\nPlotOrder=5")
writeHisto(f,"zjet/JEWEL_JET/cjetpT3.dat","=zjet-many-cent","=PbPb 30-40\%","red","magenta\nPlotOrder=4")
writeHisto(f,"zjet/JEWEL_JET/cjetpT4.dat","=zjet-many-cent","=PbPb 40-50\%","red","brown\nPlotOrder=3")
writeHisto(f,"zjet/JEWEL_JET/cjetpT5.dat","=zjet-many-cent","=PbPb 50-60\%","red","orange\nPlotOrder=2")
f.close()

#writeHisto(f,"zjet/JEWEL_JET/cjetpT.dat","=zjetCentral","=PbPb 0-10\% $R=0.3$","red","magenta")



